A Simple Joint Model for Improved Contextual Neural Lemmatization

English verbs have multiple forms. For instance, talk may also appear as talks, talked or talking, depending on the context. The NLP task of lemmatization seeks to map these diverse forms back to a canonical one, known as the lemma. We present a simple joint neural model for lemmatization and morphological tagging that achieves state-of-the-art results on 20 languages from the Universal Dependencies corpora. Our paper describes the model in addition to training and decoding procedures. Error analysis indicates that joint morphological tagging and lemmatization is especially helpful in low-resource lemmatization and languages that display a larger degree of morphological complexity. Code and pre-trained models are available at https://sigmorphon.github.io/sharedtasks/2019/task2/.

==> results/crunching.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
# sns.set(font='times')
from matplotlib import rcParams

rcParams['font.family'] = ['serif']
rcParams['font.serif'] = ['Times New Roman']
rcParams['font.size'] = 13
rcParams['font.weight'] = 'bold'

data = '''DEV,best decode,top40,top20,top10,top5,top1,greedy,ch20
Arabic,93.131,93.131,93.131,93.127,93.119,93.067,93.100,93.550
Basque,96.750,96.750,96.750,96.750,96.745,96.719,96.740,96.550
Croatian,96.241,96.241,96.241,96.241,96.233,96.161,96.160,95.700
Dutch,97.260,97.223,97.223,97.223,97.223,97.202,97.260,97.650
Estonian,86.023,86.023,86.023,86.013,86.003,85.871,85.830,84.990
Finnish,94.792,94.792,94.792,94.792,94.792,94.786,94.790,94.310
German,97.469,97.469,97.469,97.469,97.469,97.412,97.460,97.720
Greek,95.334,95.300,95.300,95.311,95.334,95.266,95.290,94.220
Hindi,98.889,98.889,98.889,98.889,98.889,98.880,98.880,98.920
Hungarian,96.223,96.212,96.212,96.212,96.223,96.160,96.130,94.990
Italian,97.930,97.911,97.911,97.911,97.902,97.921,97.930,98.040
Latvian,88.811,88.811,88.811,88.811,88.798,88.669,88.670,87.310
Polish,96.068,96.068,96.068,96.068,96.022,96.010,95.990,95.120
Portuguese,98.237,98.227,98.227,98.227,98.237,98.205,98.200,98.260
Romanian,97.133,97.133,97.133,97.133,97.133,97.112,97.110,97.190
Russian,96.000,95.972,95.961,95.961,95.994,95.939,96.000,95.070
Slovak,93.415,93.415,93.395,93.385,93.395,93.249,93.250,92.430
Slovenian,97.135,97.135,97.135,97.127,97.127,97.061,97.070,96.900
Turkish,95.911,95.911,95.911,95.911,95.899,95.826,95.810,95.010
Urdu,96.845,96.845,96.845,96.845,96.830,96.765,96.760,97.120'''


language = [l.split(',')[0] for l in data.split('\n')[1:]]
val = np.array(
    [[float(v) for v in l.split(',')[1:]] for l in data.split('\n')[1:]])

ylabel = data.split('\n')[0].split(',')

top40 = val[:, 1]
top20 = val[:, 2]
top10 = val[:, 3]
top5 = val[:, 4]
top1 = val[:, 5]
greedy = val[:, 6]

f, ax = plt.subplots(figsize=(8, 4))
cmap = plt.get_cmap('tab10')
plt.style.use('ggplot')

# plt.plot(language, (top40 - greedy) / greedy, '.', label='top40 vs greedy', )
# plt.plot(language, (top20 - greedy) / greedy, '.', label='top20 vs greedy', )
# plt.plot(language, (top10 - greedy) / greedy, '.', label='top10 vs greedy', )
# plt.plot(language, (top5 - greedy) / greedy, '.', label='top5 vs greedy', )
# plt.plot(language, (top1 - greedy) / greedy, '.', label='top1 vs greedy', )
# plt.plot(language, (top40 - top1) / top1, '.', label='k = 40', color=cmap(3))
# plt.plot(language, (top20 - top1) / top1, '.', label='k = 20', color=cmap(1))
# plt.plot(language, (top10 - top1) / top1, '.', label='k = 10', color=cmap(0))
# plt.plot(language, (top5 - top1) / top1, '.', label='k = 5', color=cmap(2))
plt.plot(language, (top40 - greedy) / greedy, 'v', markersize=5, label='k = 40', color=cmap(3))
plt.plot(language, (top20 - greedy) / greedy, '^', markersize=5, label='k = 20', color=cmap(1))
plt.plot(language, (top10 - greedy) / greedy, 's', markersize=5, label='k = 10', color=cmap(0))
plt.plot(language, (top5 - greedy) / greedy, 'o', markersize=5, label='k = 5', color=cmap(2))

vals = ax.get_yticks()
ax.set_yticklabels(['{:,.2%}'.format(x) for x in vals])
plt.xticks(rotation=45)
plt.legend()
# plt.tight_layout()
plt.gca().yaxis.grid(True)
# plt.ylabel('Relative Improvement')
plt.savefig('crunching.pdf', bbox_inches='tight')

==> results/heatmap.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
# sns.set(font='times')
# from matplotlib import rcParams

plt.rcParams['font.family'] = ['serif']
plt.rcParams['font.serif'] = ['Times New Roman']
plt.rcParams['font.size'] = 13
plt.rcParams['font.weight'] = 'bold'

data = '''Arabic,93.292971,60.652266,98.536621,93.100466,95.411976,61.880559,97.563474,93.551662
Basque,92.560386,91.546093,99.385488,96.744566,91.972789,88.693317,99.124181,96.550668
Croatian,90.063425,86.650000,99.183313,96.160936,88.185140,84.351621,98.982023,95.704096
Dutch,93.333333,92.388759,98.785646,97.263201,95.322245,91.446345,98.958333,97.649812
Estonian,87.340530,69.144880,97.331271,85.830206,86.280193,65.428157,97.212932,84.988336
Finnish,93.229167,86.481607,99.076009,94.792428,92.297899,84.049080,98.819843,94.320824
German,98.795181,93.007234,99.187652,97.459475,98.701299,85.726496,99.329489,97.734382
Greek,96.455351,83.600377,99.585531,95.288959,95.799458,77.142857,99.166075,94.220823
Hindi,97.543098,90.611961,99.777217,98.877025,97.475227,91.863700,99.785624,98.923049
Hungarian,98.280423,92.014077,98.853801,96.127875,98.221344,88.872915,98.617614,95.009496
Italian,96.274218,90.962672,99.325626,97.930833,96.304745,88.789238,99.341044,98.037692
Latvian,78.523490,76.952315,98.020735,88.668995,76.779661,73.519676,97.129944,87.310827
Polish,95.827538,88.999617,99.444551,95.986426,92.701665,86.923722,99.052397,95.120524
Portuguese,97.478650,94.841270,99.251142,98.204766,96.957175,93.251534,99.527724,98.259167
Romanian,94.989669,87.895812,99.233307,97.111659,95.352250,86.293436,99.122642,97.196196
Russian,88.582677,90.544238,99.531194,96.004843,78.358209,87.857641,99.244332,95.069337
Slovak,95.477387,85.501513,99.285024,93.248904,95.502092,82.936508,99.090909,92.440331
Slovenian,94.838710,91.271001,99.314649,97.068994,95.302491,90.125965,99.154896,96.904331
Turkish,84.697509,90.481322,99.259404,95.813499,85.197368,86.644407,99.144833,95.007934
Urdu,95.371291,91.236495,99.179627,96.764792,95.951129,92.427885,99.163251,97.129117'''

data = '''Arabic,93.292971,60.652266,98.536621,93.100466,10571,2361,13667,26596,95.411976,61.880559,97.563474,93.551662,10571,2361,13667,26596
Basque,92.560386,91.546093,99.385488,96.744566,2070,4838,12693,19598,91.972789,88.693317,99.124181,96.550668,2205,3352,14044,19598
Croatian,90.063425,86.650000,99.183313,96.160936,1419,2000,9061,12477,88.185140,84.351621,98.982023,95.704096,1642,1604,9234,12477
Dutch,93.333333,92.388759,98.785646,97.263201,795,1708,7329,9829,95.322245,91.446345,98.958333,97.649812,962,1286,7584,9829
Estonian,87.340530,69.144880,97.331271,85.830206,1019,3672,5171,9859,86.280193,65.428157,97.212932,84.988336,1035,3445,5382,9859
Finnish,93.229167,86.481607,99.076009,94.792428,1536,4431,9091,15055,92.297899,84.049080,98.819843,94.320824,1571,3912,9575,15055
German,98.795181,93.007234,99.187652,97.459475,1494,2903,6155,10549,98.701299,85.726496,99.329489,97.734382,1925,1170,7457,10549
Greek,96.455351,83.600377,99.585531,95.288959,1467,2122,5308,8894,95.799458,77.142857,99.166075,94.220823,1476,1785,5636,8894
Hindi,97.543098,90.611961,99.777217,98.877025,7367,1438,23790,32592,97.475227,91.863700,99.785624,98.923049,7367,1438,23790,32592
Hungarian,98.280423,92.014077,98.853801,96.127875,1512,3694,4275,9478,98.221344,88.872915,98.617614,95.009496,1518,3478,4485,9478
Italian,96.274218,90.962672,99.325626,97.930833,2013,1018,7266,10294,96.304745,88.789238,99.341044,98.037692,2192,669,7436,10294
Latvian,78.523490,76.952315,98.020735,88.668995,596,2894,4244,7731,76.779661,73.519676,97.129944,87.310827,590,2719,4425,7731
Polish,95.827538,88.999617,99.444551,95.986426,719,2609,5221,8546,92.701665,86.923722,99.052397,95.120524,781,2386,5382,8546
Portuguese,97.478650,94.841270,99.251142,98.204766,2459,1260,5475,9191,96.957175,93.251534,99.527724,98.259167,2662,815,5717,9191
Romanian,94.989669,87.895812,99.233307,97.111659,1936,1958,10304,14195,95.352250,86.293436,99.122642,97.196196,2044,1554,10600,14195
Russian,88.582677,90.544238,99.531194,96.004843,254,3289,5546,9086,78.358209,87.857641,99.244332,95.069337,268,2866,5955,9086
Slovak,95.477387,85.501513,99.285024,93.248904,796,4297,5175,10265,95.502092,82.936508,99.090909,92.440331,956,4032,5280,10265
Slovenian,94.838710,91.271001,99.314649,97.068994,1240,2738,8171,12146,95.302491,90.125965,99.154896,96.904331,1405,2461,8283,12146
Turkish,84.697509,90.481322,99.259404,95.813499,281,2784,5131,8193,85.197368,86.644407,99.144833,95.007934,304,2396,5496,8193
Urdu,95.371291,91.236495,99.179627,96.764792,7043,833,5851,13724,95.951129,92.427885,99.163251,97.129117,7039,832,5856,13724'''

language = [l.split(',')[0] for l in data.split('\n')]
val = np.array(
    [[float(v) for v in l.split(',')[1:]] for l in data.split('\n')])

ylabel = ['Ambiguous', 'Unseen', 'Seen\nUnambiguous', 'All']

ours, toms = val[:, 0:4], val[:, 8:12]
count = (val[:, 4:8] + val[:, 12:16]) / 2
print(ours.mean(axis=0))
print(toms.mean(axis=0))

rel_diff = 100 * (ours - toms) / toms
vmin = -np.max(rel_diff)
vmax = np.max(rel_diff)

label = []
for row1, row2, count_row in zip(ours, toms, count):
    row = []
    for entry1, entry2, cnt in zip(row1, row2, count_row):
        row.append(f'{round(entry1, 1)}\n{round(entry2, 1)}\n({round(cnt/1000, 1)}k)')
    label.append(row)
label = np.array(label)

f, ax = plt.subplots(figsize=(15, 5))
sns.heatmap(
    rel_diff.T,
    annot=label.T,
    ax=ax,
    fmt="s",
    cmap='PuOr',
    vmin=vmin,
    vmax=vmax,
    xticklabels=language,
    yticklabels=ylabel)
cbar = ax.collections[0].colorbar
cbar.set_ticks([-10, -5, 0, 5, 10])
cbar.set_ticklabels(['-10%', '-5%', '0%', '5%', '10%'])
plt.xticks(rotation=45)
plt.yticks(rotation=0)
plt.tight_layout()
plt.savefig("heatmap.pdf", bbox_inches='tight')


==> results/plotter.py <==
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt

plt.rcParams['font.family'] = ['serif']
plt.rcParams['font.serif'] = ['Times New Roman']
plt.rcParams['font.size'] = 13
plt.rcParams['font.weight'] = 'bold'

data = {
    'Model': [
        'gold', 'jackknife-crunching', 'jackknife', 'lematus-ch20 (ours)', 'lematus-ch20',
        'lematus-ch0', 'lemming', 'morfette', 'silver', 'udpipe'
    ] * 2,
    'Accuracy': [
        98.18,  95.48, 95.42, 95.05, 95, 94.30, 94.10, 92.92, 92.69, 91.15,
        98.01,  95.43, 95.37, 95.05, 94.9, 94.2, 94.1, 93.1, 92.92, 92.063
    ],
    'Evaluation Set': ['dev'] * 10 + ['test'] * 10
}

df = pd.DataFrame(data=data)

plt.rcParams['legend.handlelength'] = 4
plt.rcParams['legend.handleheight'] = 2

f, ax = plt.subplots(figsize=(12, 10))
font = {'family': 'Times New Roman', 'size': 13, 'weight': 'bold'}
ax = sns.barplot(
    x="Evaluation Set",
    y="Accuracy",
    hue="Model",
    palette='deep',
    data=df,
    ax=ax)
ax.set_xlabel('Evaluation Set', fontdict=font)
ax.set_ylabel('Accuracy', fontdict=font)

# Define some hatches
hatches = ['-', 'x', '+', '\\', '*', 'o', 'O', '.', '/', '\\\\']

# Loop over the bars
for i,thisbar in enumerate(ax.patches):
    # Set a different hatch for each bar
    if i % 2 == 0:
        i = i // 2
    else:
        i = (i - 1) // 2
    thisbar.set_hatch(hatches[i])

ax.set_ylim(91, 99)
ax.yaxis.grid(True)
lgd = ax.legend(title='Model', bbox_to_anchor=(1.3, .7), frameon=False)
ax.spines['right'].set_color('none')
ax.spines['top'].set_color('none')
plt.savefig('lem_accuracies.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')


==> results/polish-lr.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
import numpy as np
# from matplotlib import rcParams
import pandas as pd
from io import StringIO

plt.rcParams['font.family'] = ['serif']
plt.rcParams['font.serif'] = ['Times New Roman']
plt.rcParams['font.size'] = 13
plt.rcParams['font.weight'] = 'bold'

data = '''percentage,our ambiguous,our unseen,our seen unambiguous,our all,ch20 ambiguous,ch20 unseen,ch20 seen unambiguous,ch20 all
10.00,89.13,73.90,98.52,85.01,85.50,69.81,98.37,83.05
20.00,91.32,80.35,99.31,90.19,87.35,77.89,98.32,88.80
30.00,96.17,83.62,99.24,92.49,90.79,80.44,98.64,90.84
40.00,95.55,84.27,99.30,93.16,91.06,83.81,98.72,92.64
50.00,94.90,85.86,99.26,93.96,93.67,84.91,98.82,93.58
60.00,96.15,86.55,99.38,94.61,93.87,84.85,99.06,93.96
70.00,94.99,87.07,99.38,94.92,91.75,85.23,98.99,94.11
80.00,95.29,87.83,99.33,95.31,93.11,85.63,98.86,94.42
90.00,95.31,88.72,99.32,95.69,93.15,85.66,99.23,94.80
100.00,95.69,88.16,99.46,95.73,93.73,87.01,99.31,95.40'''

data = '''percentage,our ambiguous,ch20 ambiguous,our ambiguous win,ch20 ambiguous win,our unseen,ch20 unseen,our unseen win,ch20 unseen win,our seen unambiguous,ch20 seen unambiguous,our seen unambiguous win,ch20 seen unambiguous win,our all,ch20 all,our all win,ch20 all win
10,0.94521,0.90753,1,0,0.73920,0.70690,1,0,0.98071,0.97827,0,0,0.85015,0.83051,1,0
20,0.93272,0.88991,1,0,0.80367,0.78782,1,0,0.99152,0.98163,1,0,0.90194,0.88802,1,0
30,0.97198,0.92294,1,0,0.83644,0.81252,1,0,0.99132,0.98516,1,0,0.92488,0.90838,1,0
40,0.95659,0.91319,1,0,0.84292,0.84441,0,0,0.99303,0.98803,1,0,0.93155,0.92641,1,0
50,0.95948,0.94489,0,0,0.85889,0.85669,0,0,0.99135,0.98777,1,0,0.93963,0.93577,1,0
60,0.96296,0.94686,1,0,0.86581,0.85691,0,0,0.99366,0.98999,1,0,0.94606,0.93963,1,0
70,0.95462,0.92707,1,0,0.87100,0.86022,1,0,0.99307,0.98892,1,0,0.94922,0.94114,1,0
80,0.95469,0.94175,0,0,0.87860,0.86347,1,0,0.99301,0.98797,1,0,0.95308,0.94419,1,0
90,0.95974,0.94364,0,0,0.88749,0.86632,1,0,0.99235,0.99063,0,0,0.95694,0.94805,1,0
100,0.96049,0.94833,0,0,0.88190,0.87730,0,0,0.99413,0.99261,0,0,0.95729,0.95401,1,0'''

label = data.split('\n')[0].split(',')
df = pd.read_csv(StringIO(data))

plt.style.use('ggplot')
f, ax = plt.subplots(figsize=(6, 5))
cmap = plt.get_cmap('tab10')
# for i in range(1, 5):
#     plt.plot(df[label[0]], df[label[i]], '.-', color=cmap(i-1))
# for i in range(1, 5):
#     plt.plot(df[label[0]], df[label[i+4]], '.--', color=cmap(i-1))
marker = ['o', 's', '^', 'v']
for i in range(1, 5):
    x = df[label[0]]
    y = df[label[4*(i-1) + 1]] * 100
    plt.plot(x, y, '-', color=cmap(i-1))
    annot = df[label[4*(i-1) + 3]]
    plt.plot(x[annot == 1], y[annot == 1], marker[i-1], color=cmap(i-1))
sty = ['--', ':', '-.', (0, (3, 1, 1, 1, 1, 1))]
for i in range(1, 5):
    plt.plot(df[label[0]], df[label[4*(i-1) + 2]] * 100, linestyle=sty[i-1], color=cmap(i-1))

# plt.xlim(5, 105)
# plt.gca().yaxis.grid(True)
font = {'family': 'Times New Roman', 'size': 13, 'weight': 'bold'}

import matplotlib.lines as mlines

handles = []
handles.append(mlines.Line2D([], [], linestyle='-', color=cmap(0), marker=marker[0], markersize=5))
handles.append(mlines.Line2D([], [], linestyle='-', color=cmap(1), marker=marker[1], markersize=5))
handles.append(mlines.Line2D([], [], linestyle='-', color=cmap(2), marker=marker[2], markersize=5))
handles.append(mlines.Line2D([], [], linestyle='-', color=cmap(3), marker=marker[3], markersize=5))
handles.append(mlines.Line2D([], [], linestyle=sty[0], color=cmap(0), marker=''))
handles.append(mlines.Line2D([], [], linestyle=sty[1], color=cmap(1), marker=''))
handles.append(mlines.Line2D([], [], linestyle=sty[2], color=cmap(2), marker=''))
handles.append(mlines.Line2D([], [], linestyle=sty[3], color=cmap(3), marker=''))
labels = ['our ambiguous', 'our unseen', 'our seen unambiguous', 'our all', 'ch20 ambiguous', 'ch20 unseen', 'ch20 seen unambiguous', 'ch20 all']
plt.legend(handles, labels)

# plt.legend()
plt.xlabel('Percentage of Training Set', fontdict=font)
plt.ylabel('Accuracy', fontdict=font)
plt.xticks(df[label[0]])
plt.savefig('learning-curve.pdf', bbox_inches='tight')


==> results/table.py <==
import sys
from scipy.stats import spearmanr as rho
from scipy.stats import pearsonr as R
sizes, comps, diffs = [], [], []
with open(sys.argv[1], 'r') as f:
    for line in f:
        line = line.strip()
        lang, size, comp, acc1, acc2, diff = line.split("\t")
        acc2 = acc2.replace("%", "")
        size = int(float(size))
        comp = int(float(comp))
        acc1, acc2 = round(float(acc1), 2), round(float(acc2), 2)
        diff = round(float(diff)*100, 2)
        sizes.append(size)
        comps.append(comp)
        diffs.append(diff)
        print(" & ".join(map(str, [lang, size, comp, acc1, acc2, diff])) + " \\\\")


# correlations
print(); print()
print(" & ".join(map(str, [round(100*R(sizes, diffs)[0], 2), rho(sizes, diffs)])) + " \\\\ ")
print(" & ".join(map(str, [round(100*R(comps, diffs)[0], 2), rho(comps, diffs)])) + " \\\\ ")


